Bias Testing and Mitigation in LLM-based Code Generation

As the adoption of LLMs becomes more widespread in software coding ecosystems, a pressing issue has emerged: does the generated code contain social bias and unfairness, such as those related to age, gender, and race? This issue concerns the integrity, fairness, and ethical foundation of software applications that depend on the code generated by these models but are underexplored in the literature. This paper presents a novel bias testing framework that is specifically designed for code generation tasks. Based on this framework, we conduct an extensive empirical study on the biases in code generated by five widely studied LLMs (i.e., PALM-2-CodeChat-bison, Claude-instant-1, GPT-3.5-turbo, GPT-4-turbo, and GPT-4). Our findings reveal that biases are prevalent. For example, 13.47% to 49.10% of the codes generated by these LLMs have biased behaviors towards gender. Moreover, we study five bias mitigation prompt strategies that are commonly used in current code generation scenarios, i.e., zero-shot, one-shot, few-shot, and two Chain-of-Thought (CoT) prompts, with and without provided feedback-driven refinement. Our evaluation results illustrate that using direct prompt engineering strategies has limited effectiveness in mitigating bias, but our test execution feedback can help to reduce the ratio of code biases to a large extent (e.g., from 59.88% to 4.79% for GPT-4).

==> BitXorMatrix.m <==
function X = BitXorMatrix(A,B)
%function to compute the sum without charge of two vectors
	
	%convert elements into usigned integers
	A = uint8(A);
	B = uint8(B);

	m1 = length(A);
	m2 = length(B);
	X = uint8(zeros(m1, m2));
	for n1=1:m1
		for n2=1:m2
			X(n1, n2) = bitxor(A(n1), B(n2));
		end
	end



==> acmart-primary/BitXorMatrix.m <==
function X = BitXorMatrix(A,B)
%function to compute the sum without charge of two vectors
	
	%convert elements into usigned integers
	A = uint8(A);
	B = uint8(B);

	m1 = length(A);
	m2 = length(B);
	X = uint8(zeros(m1, m2));
	for n1=1:m1
		for n2=1:m2
			X(n1, n2) = bitxor(A(n1), B(n2));
		end
	end


